Development of an Optimized Parameter Set for Monovalent Ions in the Reference Interaction Site Model of Solvation

Accurate modeling of aqueous monovalent ions is essential for understanding the function of biomolecules, such as nucleic acid stability and binding of charged drugs to protein targets. The 1D and 3D reference interaction site models (1D- and 3D-RISM) of molecular solvation, as implemented in the AmberTools molecular modeling suite, are well suited for modeling mixtures of ionic species around biomolecules across a wide range of concentrations. However, the available ion model parameters were optimized for molecular dynamics simulations, not for the RISM framework, which includes a closure approximation. To address this, we optimized the Lennard-Jones 12-6 model for monovalent ions for 1D-RISM with the partial series expansion of order 3 closure by fitting to experimental values of ion-oxygen distance (IOD), hydration free energy (HFE), partial molar volume (PMV) and mean activity coefficient. The new parameter set demonstrated significant improvement in HFE, IOD, and mean activity coefficients, whereas no overall change was observed for the PMV. A second optimization step was necessary to account for the cation-anion interactions that affect the mean activity coefficients. The new parameters were validated at finite salt concentrations against experimental data for 16 ion pairs and showed improved accuracy for 14 of them, while the results for CsI and CsF were the second best. 1D-RISM results obtained with the new NaCl parameters were used to calculate the preferential interaction parameter of the ions around the 24L B-DNA using 3D-RISM. The new parameters demonstrated better agreement with experiment at physiological and higher concentrations. At lower concentrations, the results primarily depended on the closure with little effect from the ion parameters. Overall, the ion parameters specifically developed for RISM show improved accuracy at infinite dilution and finite concentrations.

==> anc/compressibility.csv <==
concentration,CsBr,CsBr,CsBr,CsBr,CsBr,CsBr,CsCl,CsCl,CsCl,CsCl,CsCl,CsCl,CsF,CsF,CsF,CsF,CsF,CsF,CsI,CsI,CsI,CsI,CsI,CsI,KBr,KBr,KBr,KBr,KBr,KBr,KCl,KCl,KCl,KCl,KCl,KCl,KI,KI,KI,KI,KI,KI,LiBr,LiBr,LiBr,LiBr,LiBr,LiBr,LiCl,LiCl,LiCl,LiCl,LiCl,LiCl,LiI,LiI,LiI,LiI,LiI,LiI,NaBr,NaBr,NaBr,NaBr,NaBr,NaBr,NaCl,NaCl,NaCl,NaCl,NaCl,NaCl,NaI,NaI,NaI,NaI,NaI,NaI,RbBr,RbBr,RbBr,RbBr,RbBr,RbBr,RbCl,RbCl,RbCl,RbCl,RbCl,RbCl,RbI,RbI,RbI,RbI,RbI,RbI
,LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF),LM_spce_126,LM_tip3p_126,JC_spce,JC_tip3p,This work (without NBF),This work (with NBF)
0.0,0.000634607488,0.00067044362,0.000634607494,0.000670443589,0.000634607466,0.000634607466,0.000634607475,0.000670443618,0.000634607492,0.000670443611,0.000634607542,0.000634607545,0.000634607443,0.000670443604,0.000634607469,0.000670443618,0.000634607494,0.000634607444,0.000634607498,0.000670443609,0.000634607475,0.000670443631,0.000634607501,0.000634607501,0.000634607522,0.000670443618,0.000634607494,0.000670443615,0.000634607519,0.000634607517,0.000634607582,0.000670443599,0.000634607498,0.000670443598,0.000634607502,0.0006346075,0.000634607516,0.000670443609,0.000634607472,0.000670443619,0.000634607662,0.000634607492,0.000634607485,0.000670443619,0.000634607445,0.000670443614,0.000634607502,0.000634607505,0.000634607458,0.000670443622,0.000634607523,0.00067044361,0.000634607496,0.000634607537,0.000634607497,0.000670443616,0.000634607479,0.000670443629,0.000634607471,0.000634607479,0.00063460752,0.000670443627,0.000634607493,0.000670443617,0.000634607442,0.000634607429,0.000634607458,0.000670443606,0.000634607491,0.000670443626,0.000634607461,0.000634607474,0.000634607497,0.000670443629,0.000634607511,0.000670443622,0.00063460748,0.000634607473,0.000634607581,0.000670443631,0.000634607525,0.000670443569,0.000634607491,0.000634607491,0.000634607521,0.000670443632,0.000634607502,0.000670443607,0.000634607497,0.000634607499,0.00063460748,0.000670443616,0.000634607482,0.000670443646,0.000634607502,0.000634607501
0.001,0.000634550594,0.00067038571,0.000634553293,0.000670384616,0.000634533875,0.000634533875,0.000634552593,0.000670389056,0.000634550171,0.000670382786,0.00063453366,0.000634533664,0.000634550997,0.000670382398,0.000634546955,0.000670375401,0.000634531417,0.000634531367,0.000634533596,0.000670370496,0.000634554074,0.00067038301,0.000634529574,0.000634529576,0.000634545006,0.000670379515,0.000634544695,0.000670376957,0.000634546918,0.000634546919,0.000634547178,0.000670382948,0.000634541662,0.000670375244,0.000634546706,0.000634546702,0.000634528494,0.000670364751,0.000634545955,0.000670375842,0.000634543202,0.000634543052,0.000634556892,0.000670396209,0.000634558154,0.000670395083,0.000634568181,0.000634568177,0.000634558897,0.000670399605,0.000634555113,0.000670393271,0.000634567903,0.000634567896,0.000634541085,0.000670382149,0.00063456016,0.000670394579,0.000634565003,0.000634565002,0.000634538984,0.000670374921,0.00063453994,0.0006703738,0.000634550791,0.000634550783,0.000634541038,0.000670378376,0.000634536882,0.000670372085,0.000634550601,0.000634550616,0.000634523023,0.000670360666,0.000634541813,0.000670373124,0.000634547566,0.000634547561,0.000634548126,0.000670382166,0.000634547757,0.000670380324,0.000634542507,0.000634542507,0.000634550279,0.000670385675,0.000634544789,0.000670378647,0.000634542383,0.000634542387,0.000634531466,0.000670367269,0.000634548934,0.00067037907,0.00063453859,0.00063453859
0.002,0.000634493901,0.000670328009,0.000634499326,0.000670325868,0.000634460523,0.000634460523,0.000634497914,0.000670334708,0.000634493066,0.000670322192,0.000634460006,0.000634460012,0.000634494752,0.000670321407,0.000634486613,0.00067030739,0.00063445552,0.000634455504,0.000634459905,0.000670297587,0.000634500894,0.000670322624,0.000634451889,0.000634451896,0.000634482694,0.000670315567,0.000634482113,0.000670310528,0.000634486532,0.000634486532,0.000634486978,0.000670322534,0.000634476036,0.000670307121,0.000634486115,0.000634486113,0.000634449679,0.000670286111,0.000634484647,0.000670308298,0.000634478964,0.000634478833,0.000634506473,0.00067034898,0.000634509056,0.000670346741,0.000634529053,0.000634529043,0.00063451051,0.000670355694,0.000634502901,0.00067034312,0.000634528492,0.000634528505,0.000634474852,0.000670320798,0.000634513029,0.00067034567,0.000634522728,0.000634522716,0.000634470646,0.000670306424,0.00063447259,0.000670304205,0.000634494338,0.000634494399,0.00063447481,0.000670313357,0.000634466478,0.000670300762,0.000634493941,0.000634493957,0.000634438749,0.000670277914,0.000634476312,0.000670302845,0.000634487847,0.000634487851,0.000634488879,0.000670320843,0.0006344882,0.000670317325,0.000634477717,0.000634477718,0.000634493241,0.000670327932,0.000634482287,0.000670313912,0.000634477482,0.000634477486,0.000634455659,0.000670291138,0.000634490597,0.000670314727,0.000634469904,0.000634469911
0.005,0.00063432453,0.000670155653,0.000634338353,0.000670150444,0.000634241328,0.000634241328,0.000634334591,0.000670172418,0.000634322651,0.000670141225,0.000634239886,0.000634239906,0.000634326737,0.000670139186,0.000634306328,0.000670104159,0.000634228597,0.000634228612,0.000634239616,0.000670079678,0.000634342283,0.000670142354,0.000634219785,0.000634219825,0.00063429648,0.000670124401,0.000634295123,0.000670112095,0.000634306106,0.00063430615,0.000634307087,0.000670141976,0.000634279881,0.000670103594,0.000634305086,0.000634305099,0.000634213982,0.000670050974,0.000634301482,0.000670106526,0.000634287037,0.000634286993,0.000634355785,0.000670207858,0.000634362428,0.000670202348,0.000634412322,0.000634412293,0.000634365979,0.000670224833,0.000634346953,0.000670193323,0.000634410987,0.000634411001,0.000634276747,0.000670137444,0.000634372291,0.000670199773,0.000634396563,0.000634396496,0.000634266331,0.000670101671,0.000634271275,0.00067009622,0.000634325689,0.000634325776,0.000634276793,0.000670119026,0.000634255996,0.000670087591,0.000634324655,0.000634324676,0.000634186633,0.000670030395,0.000634280517,0.0006700928,0.00063430939,0.000634309446,0.000634311857,0.000670137905,0.000634310284,0.000670129056,0.000634284155,0.000634284162,0.000634322843,0.000670155463,0.000634295633,0.00067012054,0.000634283613,0.000634283582,0.000634228979,0.000670063521,0.000634316347,0.000670122533,0.000634264689,0.000634264727
0.01,0.000634043902,0.00066987014,0.000634072115,0.000669860036,0.000633878197,0.000633878196,0.000634064064,0.000669903697,0.000634040908,0.000669841607,0.000633875089,0.000633875166,0.000634048397,0.000669837214,0.000634007582,0.000669767192,0.000633852098,0.000633852141,0.000633874352,0.000669718406,0.000634080257,0.000669844065,0.000633835366,0.000633835523,0.000633987804,0.000669807676,0.000633985275,0.000669783368,0.000634007182,0.000634007363,0.000634008922,0.000669842798,0.00063395485,0.000669766402,0.000634005113,0.00063400518,0.000633822929,0.000669660933,0.000633998023,0.000669772319,0.000633969012,0.00063396924,0.000634105843,0.000669973797,0.000634119565,0.000669963101,0.000634219262,0.000634219168,0.000634126246,0.000670007778,0.000634088622,0.000669945091,0.000634216632,0.000634216692,0.000633947862,0.000669833104,0.000634139202,0.000669958012,0.000634187694,0.000634187544,0.000633927418,0.000669762116,0.00063393744,0.000669751467,0.000634046262,0.000634046414,0.000633948326,0.000669796808,0.000633906913,0.000669734145,0.000634044119,0.000634044154,0.000633768077,0.000669619568,0.000633955849,0.000669744588,0.000634013586,0.000634013813,0.000634018462,0.000669834548,0.000634015551,0.000669817133,0.000633963499,0.000633963525,0.000634040516,0.000669869788,0.00063398629,0.000669800256,0.000633962409,0.000633962324,0.000633852931,0.000669685999,0.000634027747,0.000669804219,0.000633924728,0.000633924868
0.02,0.000633487104,0.00066930378,0.000633545913,0.000669284776,0.000633158149,0.000633158149,0.000633527525,0.00066937098,0.000633483937,0.000669247957,0.000633151583,0.000633151876,0.000633496223,0.000669237986,0.000633414753,0.000669097974,0.000633103526,0.000633103907,0.000633149064,0.000669001368,0.000633562971,0.000669253587,0.000633073667,0.000633074265,0.00063337496,0.000669179001,0.000633370526,0.000669131486,0.000633414233,0.00063341493,0.000633417029,0.000669249111,0.000633309817,0.000669097604,0.000633409905,0.000633410184,0.000633045694,0.000668885913,0.000633396114,0.000669109741,0.000633338097,0.000633339337,0.00063360876,0.00066950821,0.000633637836,0.000669487875,0.000633836981,0.000633836516,0.000633649671,0.000669576267,0.000633576127,0.000669451899,0.000633831796,0.000633832043,0.000633293256,0.000669227339,0.000633676848,0.000669477944,0.00063377409,0.000633773224,0.000633253866,0.000669087489,0.000633274555,0.000669067103,0.00063349182,0.000633492167,0.000633295563,0.000669156767,0.000633213426,0.000669032371,0.000633487324,0.000633487415,0.000632935349,0.00066880243,0.000633310974,0.000669053244,0.000633426336,0.000633427194,0.000633436021,0.000669232541,0.000633430993,0.000669198554,0.000633327671,0.00063332778,0.000633480347,0.000669303171,0.000633372776,0.000669165164,0.000633325398,0.000633325255,0.000633105637,0.000668935942,0.000633455564,0.000669173203,0.000633250711,0.000633251234
0.05,0.00063184187,0.000667630899,0.000632004993,0.000667590017,0.000631036493,0.000631036492,0.000631943424,0.000667799348,0.000631852464,0.000667499599,0.000631017566,0.000631019193,0.000631864638,0.000667466215,0.000631663189,0.000667117257,0.000630883575,0.000630885684,0.000631003996,0.000666881553,0.000632052526,0.000667518529,0.000630833474,0.00063083685,0.000631561883,0.000667319943,0.000631555394,0.000667208485,0.000631663828,0.000631667762,0.000631666175,0.000667494153,0.000631403923,0.000667123705,0.000631651683,0.000631653328,0.000630742266,0.000666589896,0.000631619661,0.000667156665,0.000631475715,0.000631483363,0.00063213078,0.000668122655,0.000632213615,0.000668078625,0.000632710676,0.000632708368,0.000632233763,0.000668293072,0.000632061518,0.000667989567,0.000632698055,0.000632699516,0.000631345416,0.000667423849,0.000632310466,0.000668055223,0.000632554448,0.000632549296,0.000631257029,0.000667088342,0.000631312682,0.000667043554,0.0006318533,0.000631854981,0.000631360531,0.00066726056,0.000631159909,0.000666956282,0.000631840805,0.000631841141,0.000630462075,0.00066637627,0.000631401825,0.000667008579,0.000631689368,0.000631694204,0.000631712895,0.00066745221,0.000631705833,0.000667373494,0.000631452802,0.000631453413,0.000631825174,0.000667629811,0.000631562572,0.000667292116,0.000631446317,0.000631445486,0.000630891645,0.000666714389,0.000631768431,0.000667313303,0.000631264747,0.000631267693
0.1,0.000629161162,0.000664906215,0.000629534247,0.000664844907,0.000627602173,0.000627602168,0.000629365348,0.00066524392,0.000629236687,0.000664667727,0.000627556272,0.00062756204,0.000629206284,0.000664576225,0.000628814578,0.000663884735,0.000627249123,0.000627255929,0.000627506535,0.000663426601,0.000629642721,0.000664719458,0.000627220463,0.000627232683,0.000628602223,0.000664286189,0.000628603477,0.00066408613,0.00062881805,0.000628832484,0.000628809131,0.000664632368,0.000628301867,0.000663916412,0.000628789057,0.000628795071,0.000626974185,0.000662835223,0.000628732919,0.00066399006,0.000628449667,0.000628477976,0.000629694503,0.000665833219,0.000629889844,0.000665765413,0.000630880835,0.00063087229,0.000629902327,0.000666174415,0.00062959146,0.00066559094,0.000630856075,0.000630861499,0.000628134886,0.000664446058,0.000630081747,0.000665723233,0.000630572471,0.0006305535,0.00062798633,0.000663815512,0.00062811009,0.000663744482,0.000629182967,0.000629188765,0.000628191379,0.000664157173,0.000627805136,0.000663569454,0.000629154357,0.000629155632,0.00062640179,0.000662394216,0.000628283509,0.000663674981,0.00062885609,0.000628873966,0.000628900441,0.000664546811,0.000628902511,0.000664408777,0.000628412264,0.000628414487,0.000629128236,0.000664904973,0.000628622897,0.000664251585,0.000628396279,0.000628393307,0.000627271893,0.000663083049,0.00062903135,0.000664298072,0.000628050387,0.00062806121
0.2,0.000623973389,0.000659634936,0.000624882886,0.000659584587,0.000621042219,0.000621042202,0.000624383582,0.000660310992,0.000624324527,0.000659241297,0.000620919427,0.000620939384,0.000624060716,0.00065897298,,,0.000620177915,0.000620196373,0.00062073561,0.000656738816,0.000625139504,0.000659390073,0.000620363008,0.000620406257,0.000622858786,0.000658402107,0.000622914204,0.000658082143,0.000623335657,0.000623386795,0.000623266955,0.000659086539,0.000622317048,0.000657743818,0.000623261446,0.000623282601,0.00061964439,0.000655532481,0.000623176004,0.000657917422,0.00062262947,0.000622732149,0.000624889149,0.000661298624,0.000625379362,0.000661235177,0.000627348727,0.000627318772,0.000625309698,,0.000624800912,,0.00062729823,0.000627317487,0.000621810908,0.000658561497,0.000625758475,0.00066116558,0.000626750278,0.000626684741,0.000621605783,0.000657433788,0.000621900057,0.000657359796,0.000624014402,0.000624035523,0.000622011529,0.000658109842,0.000621295228,0.000657014257,0.000623945912,0.000623950652,0.000618462134,0.000654606739,0.000622233739,0.00065722612,0.000623370223,0.000623436755,0.000623443276,0.000658910156,0.000623506817,0.000658703045,0.000622583515,0.00062259134,0.000623908148,0.000659634688,0.000622969849,0.000658406452,0.000622537437,0.000622527002,0.000620238132,0.000656026405,0.000623778285,0.00065851757,0.000621913891,0.000621952792
0.3,0.000618974354,0.000654556095,0.000620559881,0.000654577315,0.00061483226,0.000614832227,0.000619589454,0.000655568363,,0.000654074792,0.000614603418,0.000614644311,0.000619099626,0.00065356076,,,0.000613335538,0.000613364178,0.000614208781,0.000650290048,0.000620984461,0.000654353288,0.00061392242,0.00061401266,0.000617306502,0.000652715978,0.000617463751,0.000652344487,0.000618085752,0.000618192462,0.000617912693,0.000653733407,0.000616578359,0.000651842009,0.000617952874,0.000617996846,0.000612543228,0.000648456135,0.000617859611,0.000652134254,0.00061706873,0.000617285518,0.000620154703,0.000656807421,0.000621015528,0.000656811586,0.000623951034,0.000623890768,0.000620682935,,0.000620170309,,0.000623871047,0.000623910144,0.000615594743,0.00065275394,0.000621580027,0.0006567255,0.000623082025,0.00062295182,0.000615399731,0.000651228498,0.000615907644,0.000651213172,0.000619034373,0.000619080031,0.000616005336,0.000652236413,0.000615011223,0.000650716602,0.000618918453,0.000618928944,0.000610726893,0.00064701592,0.000616395004,0.000651024482,0.000618087839,0.000618232594,0.000618169606,0.000653462768,0.000618346835,0.000653245443,0.000617040486,0.000617056853,0.000618875885,0.000654557329,0.000617568958,0.000652821805,0.00061694817,0.000616926478,0.000613434068,0.000649197579,0.000618770161,0.000653016002,0.00061611218,0.00061619421
0.4,0.000614137271,0.000649641606,0.000616532032,0.000649788268,0.000608929784,0.000608929728,0.000614955043,0.000650986718,,0.000649131575,0.000608567362,0.000608635325,0.000614295954,0.000648312245,,,0.000606701898,0.000606734657,0.00060789059,0.000644043984,0.000617128554,0.000649565305,0.000607845574,0.000607997724,0.00061191853,0.000647199384,0.000612221672,0.000646838005,0.000613038518,0.000613218134,0.000612720557,0.000648545983,0.000611056127,0.000646178299,0.00061283551,0.000612909307,0.000605641262,0.00064157546,0.000612752408,0.000646602351,0.000611736883,0.000612105321,0.000615482755,0.000652201741,0.000616777114,,0.000620666799,0.000620569971,0.000616317196,,0.000615675751,,0.000620552732,0.000620616154,0.000609475818,0.000647016482,0.000617526258,0.00065239088,0.000619546333,0.000619339559,0.000609344438,0.000645174559,0.000610106347,0.000645276319,0.000614217605,0.000614297108,0.000610150672,0.000646514356,0.000608928,,0.000614048774,0.000614067588,0.000603173881,0.00063959876,0.000610743625,0.000645042284,0.000612985472,0.000613238151,0.000613053373,0.000648178514,0.000613393256,0.00064800389,0.000611749978,0.000611777724,0.000614004433,0.00064964438,0.000612387919,0.000647462884,0.000611594778,0.000611558238,0.00060683123,0.000642566998,0.000613978099,0.000647757555,0.000610607388,0.000610747048
0.5,0.000609445708,0.000644874239,0.000612787644,0.000645195076,0.000603306038,0.000603305956,0.000610463203,0.000646548247,,0.000644388221,0.000602784077,0.000602884866,0.00060963327,0.000643211005,,,,0.000600292227,0.000601758902,0.000637977004,0.000613540712,0.000644997991,0.000602096035,0.000602324674,0.000606678382,0.000641834962,0.000607168459,0.000641540355,0.000608174955,0.000608443912,0.000607674889,0.000643507933,0.000605731406,0.000640732653,0.000607891797,0.000608002066,0.000598920123,0.000634871471,0.000607834255,0.000641297005,0.000606612077,0.000607166974,0.00061086993,0.000647933348,0.000612651503,,0.000617483697,0.000617346099,0.000611868779,,0.000611303458,,0.000617330642,0.000617421809,0.000603448893,0.000641346387,0.000613585012,0.00064815524,0.000616129942,0.000615839523,0.000603425386,0.000639257197,0.000604479293,0.000639532308,0.000609548527,0.000609671477,0.000604434293,0.000640930417,0.000603029906,,0.000609322784,0.000609352742,0.000595789708,0.000632341627,0.000605264643,0.000639261948,0.000608048145,0.000608439162,0.000608081172,0.000643041546,0.00060862727,0.000642957952,0.000606690581,0.000606732605,0.000609277183,0.000644878524,0.000607406029,0.000642307558,0.000606455664,0.000606400704,0.000600411563,0.000636116162,0.000609380947,0.000642718793,0.000605373724,0.000605585449
0.6,0.000604887697,0.000640241642,0.000609898367,0.000640781222,0.000597938828,0.000597938712,0.000606101746,0.000642240361,,0.000639827607,0.000597232879,0.000597372103,0.000605099999,0.000638245509,,,,0.000594025311,0.000595797779,0.00063207424,0.000610198558,0.000640630791,0.000596645672,0.000596965423,0.000601574371,0.0006366104,0.000602289631,0.000636435157,0.000603480796,0.000603855125,0.000602764525,0.000638607592,0.000600590125,0.000635490911,0.000603108851,0.000603261994,0.000592366522,0.000628330661,0.000603090198,0.000636199821,0.000601678425,0.000602453865,0.000606314251,0.000643545305,0.000608629925,,0.000614393208,0.000614212351,,,0.00060704351,,0.000614196407,0.000614317774,0.000597510638,0.000635742563,0.000609747597,0.000644014157,0.000612823152,0.000612446134,0.000597632732,0.000633466176,0.000599014252,0.000633969492,0.000605015943,0.000605192211,0.000598846917,0.000635475432,0.000597305405,,0.000604730378,0.000604774528,0.000588564771,0.000625234925,0.000599946969,0.000633670395,0.000603264646,0.000603825452,0.000603241388,0.000638040434,0.000604034839,0.000638092529,0.000601846214,0.000601905611,0.00060468221,0.000640247507,0.000602607994,0.000637339708,0.000601514976,0.000601437936,0.000594161756,0.00062983158,0.000604963337,0.000637881653,0.000600391156,0.000600689897
0.7,0.000600453892,0.00063573424,,0.000636533472,0.000592809863,0.000592809711,0.000601861283,0.000638053405,,0.000635436151,0.000591896938,0.000592080058,0.000600687308,0.000633407215,,,,0.000587924689,0.000589994971,0.00062632311,0.000607084957,0.00063644762,0.000591471427,0.000591897099,0.000596597426,0.000631516207,0.000597573649,0.000631509376,0.000598945097,0.000599440081,0.000597980781,0.000633836002,0.000595620884,0.000630442605,0.000598476435,0.000598678261,0.000585970075,0.000621942569,0.000598508361,0.000631296174,0.000596922832,0.000597952428,0.000601814627,0.000639184509,0.0006047056,,0.000611388888,0.000611163927,,,0.000602888576,,0.000611251173,0.000611297163,0.000591658577,0.000630204325,0.000606007215,0.000639964236,0.000609618254,0.000609155363,0.000591958977,0.000627793785,0.000593701537,0.000628579375,0.000600611086,0.000600850955,0.00059338138,0.000630142462,0.000591745422,,0.00060026365,0.00060032526,0.000581491537,0.000618271313,0.000594781649,0.000628257043,0.00059862589,0.000599389683,0.000598525765,0.000633166687,0.000599604645,0.000633395583,0.00059720409,0.000597284263,0.000600210669,0.000635741911,0.000597981547,0.000632546564,0.000596760173,0.000596657215,0.000588071196,0.000623702597,0.000600712783,0.000633232849,0.000595643006,0.000596044648
0.8,0.000596136586,0.000631344005,,0.000632440776,0.000587903439,0.000587903244,0.000597734172,0.00063397959,,0.000631202606,0.000586762017,0.000586994351,0.000596388104,0.000628689032,,,,0.000581982525,0.000584340917,0.000620714009,0.000604186308,0.000632435329,0.000586553602,0.000587100311,0.000591740145,0.000626544669,0.000593010836,0.000626752224,0.000594558251,0.00059518923,0.00059331662,0.000629185849,0.000590814512,0.000625580049,0.000593986473,0.00059424309,0.000579722274,0.000615698684,0.00059407873,0.000626573701,0.000592334353,0.000593651466,0.00059737035,,0.000600873088,,0.000608465611,0.000608197434,,,0.000598832829,,0.00060816935,0.00060835459,0.000585890717,0.000624731247,0.00060235826,0.000636002542,0.000606508811,0.000605964316,0.000586398048,0.000622233876,0.000588533092,0.000623356134,0.000596326747,0.000596640958,0.000588031828,0.000624925956,0.000586342362,,0.000595916066,0.00059599865,0.000574563756,0.000611444716,0.000589761075,0.000623013036,0.000594124155,0.000595126356,0.000593927379,0.000628413043,0.000595327159,0.000628857036,0.000592753574,0.000592858422,0.000595855061,0.000631354105,0.000593516512,0.000627917489,0.000592180924,0.000592047931,0.000582131002,0.000617720382,0.000596618695,0.000628759387,0.000591115001,0.000591636677
0.9,0.000591929255,0.000627064377,,0.000628493589,0.000583205671,0.000583205429,0.000593713986,0.000630012403,,0.000627117369,0.000581815589,0.000582102386,0.000592196477,0.000624085259,,,,0.000576501444,0.000578827215,0.000615239005,0.000601491551,0.000628582865,0.000581874945,0.000582558041,0.000586996244,0.000621689275,0.000588592825,0.000622154408,0.000590312146,0.000591094766,0.000588765894,0.000624650963,0.000586162735,0.000622058166,0.000589630019,0.000589948234,0.000573615882,0.000609591831,0.000589792712,0.000622021918,0.000587903423,0.000589541583,0.000592980934,,0.00059712783,,0.000605619153,0.000605310629,,,0.000594871515,,0.000605270647,0.000605485846,0.000580205347,0.000619322995,0.000598795948,0.000632126537,0.000603489281,0.000602870961,0.000580944906,0.000616781359,0.000583501946,0.000618296477,0.000592156793,0.000592556607,0.000582793342,0.000619821347,0.000581089764,,0.000591682059,0.000591789379,0.000567776046,0.000604750102,0.00058487847,0.000617930542,0.000589752674,0.000591032022,0.000589440401,0.000623773454,0.000591194077,0.000624468179,0.00058848567,0.000588619773,0.00059160918,0.000627077686,0.000589204087,0.000623443417,0.000587768488,0.000587600972,0.000576333503,0.000611877352,0.00059267184,0.00062445099,0.000586794508,0.000587455106
1.0,0.000587826043,0.000622889436,,0.000624683543,0.000578704062,0.000578703769,0.000589795312,0.000626146255,,0.000623172081,0.000577046571,0.000577392956,0.000588107366,0.00061959099,,,,0.000570897353,0.000573447019,0.000609891413,0.000598991554,0.000624880743,0.00057742009,0.000578254988,0.000582360347,0.000616944431,0.000584312214,0.000617707889,0.00058619922,0.00058714939,0.000584323404,0.000620225963,0.000581658297,0.000616396478,0.00058540219,0.000585787382,0.000567644581,0.000603615806,0.000585642733,0.000617631568,0.000583621566,0.000585614858,0.000588645988,,0.000593465904,,0.000602846018,0.000602892956,,,0.000591000762,,,0.000602687332,0.000574600925,0.000613979301,0.000595316098,0.000628333892,0.000600554798,0.000599874183,0.000575595181,0.000611431884,0.000578602053,0.000613401035,0.000588095883,0.000588593324,0.000577661581,0.000614824821,0.000575982049,,0.00058755674,0.000587692859,0.000561123644,0.000598182836,0.000580127956,0.000613002622,0.000585505413,0.000587105682,0.000585059561,0.00061924173,0.000587198034,0.000620221322,0.00058439267,0.000584561735,0.000587467472,0.000622907159,0.000585036518,0.000619116365,0.000583515372,0.000583308348,0.000570671905,0.000606166849,0.000588864001,0.000620298364,0.000582670203,0.000583490949


==> anc/infinite_dilution.csv <==
ion,hfe,hfe,hfe,hfe,hfe,hfe,iod,iod,iod,iod,iod,iod,pmv,pmv,pmv,pmv,pmv,pmv
 ,LM_spce,LM_tip3p,JC_spce,JC_tip3p,this_work,exp,LM_spce,LM_tip3p,JC_spce,JC_tip3p,this_work,exp,LM_spce,LM_tip3p,JC_spce,JC_tip3p,this_work,exp
Li+,-110.6567627,-109.7005249,-109.9969847,-109.8364866,-113.4997033,-113.5,1.925,1.95,1.975,1.95,1.95,2.08,-7.11435697,-9.78447341,-12.3510828,-11.8051763,-15.5089087,-1.660539056
Na+,-88.41573726,-87.23085926,-87.72816791,-87.09230015,-87.20000002,-87.2,2.3,2.325,2.35,2.35,2.375,2.35,16.1616174,15.029403,10.7090921,13.0524046,7.46569472,-2.490808584
K+,-74.09635668,-73.05237948,-73.42512803,-72.74597683,-70.50001564,-70.5,2.65,2.7,2.7,2.7,2.8,2.79,36.1901745,36.0017661,32.0449015,35.5741192,34.8627759,14.44668979
Rb+,-69.47487202,-68.56661232,-69.17496713,-68.40391308,-65.70000271,-65.7,2.8,2.85,2.825,2.85,2.925,2.89,44.1322314,44.1628736,40.6344973,42.7566201,50.5329528,22.74938507
Cs+,-64.11645675,-63.80199578,-65.66070916,-63.95242252,-59.80000147,-59.8,3.0,3.025,2.875,3.025,3.15,3.13,54.9154122,54.3063745,57.2687769,53.320212,67.7155398,35.03737408
Cu+,-122.2652621,-120.8876048,0.0,0.0,-124.6024735,-125.5,1.8,1.8,0.0,0.0,1.8,1.87,-17.3675184,-20.2184571,0.0,0.0,-24.3426374,-
Ag+,-100.8158334,-99.95759027,0.0,0.0,-102.7420274,-102.8,2.075,2.075,0.0,0.0,2.1,2.41,2.39380911,0.1207398,0.0,0.0,-5.9962501,-1.660539056
F-,-116.360252,-117.634985,-109.4941845,-110.539844,-119.7000314,-119.7,3.05,3.0,3.025,2.975,2.9,2.63,-4.47059051,-4.87217745,8.9078944,8.52886056,-2.88744854,-3.487132018
Cl-,-87.26092741,-88.41818457,-85.6011641,-87.73766165,-89.10002437,-89.1,3.575,3.525,3.45,3.425,3.375,3.18,26.0274161,24.2098453,49.2225325,44.6178612,41.7236917,30.05575692
Br-,-81.37708479,-81.85878378,-81.02410962,-82.2828692,-82.75974176,-82.7,3.75,3.7,3.575,3.575,3.5,3.37,36.6603965,35.3706378,59.5210187,55.7925038,56.0852393,41.5134764
I-,-72.84659636,-73.38296102,-74.06765788,-74.61602978,-74.29999944,-74.3,4.025,3.975,3.775,3.775,3.725,3.64,59.2054182,56.9282373,78.9923517,78.6521408,80.1670138,60.77572945


==> anc/mean_activity.csv <==
concentration,NaCl,NaCl,NaCl,NaCl,NaCl,NaCl,KCl,KCl,KCl,KCl,KCl,KCl,CsCl,CsCl,CsCl,CsCl,CsCl,CsCl,LiCl,LiCl,LiCl,LiCl,LiCl,LiCl,RbCl,RbCl,RbCl,RbCl,RbCl,RbCl,NaBr,NaBr,NaBr,NaBr,NaBr,NaBr,KBr,KBr,KBr,KBr,KBr,KBr,CsBr,CsBr,CsBr,CsBr,CsBr,CsBr,LiBr,LiBr,LiBr,LiBr,LiBr,LiBr,RbBr,RbBr,RbBr,RbBr,RbBr,RbBr,NaI,NaI,NaI,NaI,NaI,NaI,KI,KI,KI,KI,KI,KI,CsI,CsI,CsI,CsI,CsI,CsI,LiI,LiI,LiI,LiI,LiI,LiI,RbI,RbI,RbI,RbI,RbI,RbI,CsF,CsF,CsF,CsF,CsF,CsF
 ,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental,LM_spce_126,JC_spce,JC_tip3p,This work (with NBF),This work (without NBF),experimental
0.0,1.0,1.0,0.999999999999988,1.0,0.999999999999988,1.0,1.0,1.000000000000012,1.000000000000012,0.999999999999988,0.999999999999988,1.0,1.000000000000012,1.0,0.999999999999988,1.000000000000012,1.000000000000012,1.0,1.0,1.0,0.999999999999988,1.0,1.0,1.0,0.999999999999988,1.0,1.0,1.000000000000012,0.999999999999988,1.0,1.0,0.999999999999988,0.999999999999988,1.000000000000012,1.0,1.0,1.0,1.0,0.999999999999988,1.0,0.999999999999988,1.0,1.0,0.999999999999988,1.0,1.0,1.0,1.0,0.999999999999988,0.999999999999988,1.0,1.0,1.000000000000012,1.0,1.0,1.000000000000012,0.999999999999988,0.999999999999988,0.999999999999988,1.0,1.000000000000012,0.999999999999988,1.0,1.0,0.999999999999988,1.0,1.0,1.0,1.000000000000012,1.0,1.000000000000012,1.0,1.0,1.000000000000012,1.0,1.0,1.0,1.0,0.999999999999988,1.000000000000012,1.000000000000012,1.0,1.000000000000012,1.0,0.999999999999988,1.0,1.0,0.999999999999988,1.0,1.0,1.0,0.999999999999988,1.0,1.0,1.000000000000012,1.0
0.001,0.9635054766317335,0.9637828668209857,0.9615430151605715,0.9637430140077576,0.9641215195530217,0.965,0.9641211598881947,0.9636380690592846,0.962646454457179,0.9634356805198556,0.96383716522867,0.965,0.9644615835971098,0.9606355842048929,0.9635468546550559,0.9629151704297939,0.963148416965033,0.965,0.9618728078792521,0.9644443018141344,0.9595304211819573,0.9644534175116898,0.964001073603096,0.965,0.9642739627657361,0.9635843902050318,0.9632705569155637,0.9631296903997397,0.9629736476849788,0.965,0.964069894960701,0.9643533885192161,0.9627502743826636,0.9638954788109257,0.96465642167923,0.965,0.9644291331842084,0.9641566830033238,0.9633559723267942,0.9635345191197895,0.9642256834161917,0.965,0.964652397064735,0.9618757705412675,0.9639817524605657,0.9632827963910507,0.9632826338075694,0.965,0.9631430492029803,0.9649905241387525,0.9619066811768526,0.9642899414926295,0.9649095802809,0.965,0.9645148906291272,0.9640866813848296,0.9637892765963482,0.9631706823658739,0.9632575770544619,0.965,0.965080401300218,0.964994237973746,0.9637677747689192,0.9640648474913142,0.9652833797271932,0.965,0.965151179864919,0.9646614672986207,0.9638783951681853,0.9639077600829272,0.9648593092637198,0.965,0.9652838493017174,0.9626200221438554,0.9643172330973528,0.9636626795181533,0.9639498766818788,0.965,0.9648400087281869,0.9655913484012272,0.9638725355117929,0.964602445181056,0.9656813952615292,0.966,0.9651921703966735,0.9645740595503591,0.9642275989113958,0.9636889887998725,0.9639931148088132,0.965,0.9640222895128654,0.9583962089855703,0.959486597448493,0.9635377032715271,0.9622643665376159,0.965
0.002,0.9499016962369964,0.9504330016053265,0.9461015981957213,0.9503503114207306,0.9510823414357182,0.952,0.9510868488747868,0.9501538535471827,0.9482415527276252,0.9497595113064808,0.9505353644400754,0.951,0.9517422253030693,0.9443599971045745,0.9499808003836748,0.9487706962818114,0.9492211804717265,0.951,0.9467501432883382,0.9517137398144169,0.9422004551660592,0.9517416096787132,0.9508476109363299,0.952,0.9513807195294782,0.9500506467547101,0.9494468797565201,0.9491751375864961,0.9488736845407695,0.951,0.9509965423373841,0.9515379355059597,0.9484408940882171,0.950639475032114,0.9521143471247934,0.952,0.9516840444628566,0.9511530029608948,0.9496146256597333,0.9499504644707756,0.9512849728965147,0.952,0.9521125096127321,0.9467584530196791,0.9508207305863302,0.9494819055294812,0.9494816651482313,0.951,0.949213644832879,0.9527711649163492,0.9468007665060605,0.9514103237509959,0.9526100475773532,0.952,0.9518478385292035,0.9510221968250853,0.9504534245599765,0.9492535329140533,0.9494214537516618,0.951,0.9529641729219825,0.9527781773940144,0.9504117387375167,0.9509707754261559,0.9533233201694427,0.952,0.9530930991846484,0.9521339498421673,0.9506269573535566,0.9506738893893213,0.952509825162842,0.952,0.953347175797138,0.9481933211201128,0.9514707625137108,0.9502217923765659,0.9507760636207865,0.951,0.9525095788356143,0.9539303548353206,0.9506083404631922,0.9520099713023522,0.9540951576803242,0.953,0.9531704383734584,0.9519651082387676,0.9512996714489289,0.9502617296476298,0.9508478798731095,0.951,0.9508978088993338,0.9400241333117473,0.942133632196449,0.9499682859037035,0.9475081505950919,0.952
0.005,0.9232557363126663,0.9244752695770078,0.9143574227139813,0.9242556784466431,0.9259707330728894,0.928,0.9260034675014914,0.9238259220428271,0.9193777084714108,0.9228899951897445,0.9247030205415215,0.927,0.9275250023317195,0.9103613778838662,0.9234309341200396,0.9206592061023621,0.9217091494098961,0.925,0.9159267742743964,0.9274835434954274,0.9052439606538668,0.9275627567672197,0.9254384762913647,0.928,0.9266842498289409,0.9235921826837946,0.9221886529385578,0.9215581844434231,0.9208571936980737,0.926,0.925834260785121,0.9270712041460971,0.9198402044305679,0.9249318137664766,0.9283769402265103,0.928,0.927410925002004,0.9261616481116576,0.9225940874027468,0.9233342689143176,0.9264533055764508,0.927,0.9283988677847376,0.915948230436755,0.9253965841466019,0.9223224345961532,0.9223218119156267,0.925,0.9217086732058515,0.9299668321969401,0.9159932160387729,0.9267506370288283,0.9295695717824494,0.929,0.9277852791188171,0.9258605677560949,0.9245457311160156,0.9217428091019021,0.9221343900950855,0.926,0.9305086665644035,0.9299825345630401,0.9244643747959368,0.9256992535864139,0.931197358149712,0.928,0.9307741258299698,0.9284676672147881,0.92496568824115,0.925034928419584,0.9293182725267676,0.927,0.9313572692363985,0.9192930022522349,0.926924105445489,0.9240741228426965,0.9253657980406248,0.925,0.9294916022878157,0.9326780330799113,0.9249120571713331,0.9281340904364642,0.9330261492557402,0.93,0.9309466582384012,0.9280713063754146,0.9265325724500597,0.9241164394090444,0.9254834608821026,0.926,0.9255681140938076,0.9002704409274599,0.9051763408888551,0.9234398294246823,0.9176955926904404,0.929
0.01,0.8953744736013578,0.897594557391705,0.8788451681447986,0.8971306432307988,0.9003294416361824,0.903,0.9004379308750197,0.8963921620578552,0.8881743461758206,0.8946246788378336,0.8979945063444635,0.901,0.9032501570809904,0.8716142118049646,0.8956817435831729,0.8906485492376958,0.8925909745311024,0.898,0.8818704360533498,0.9032252019681656,0.8620629392447459,0.9033823884436744,0.8993942019212258,0.904,0.9016920768257719,0.8959563900846035,0.8933846583956875,0.892222703444102,0.8909224794277216,0.9,0.9002111425114543,0.9024618776130099,0.8890333595561265,0.8983785841016543,0.9048006248995948,0.903,0.9030833183739334,0.9007471096559784,0.8941593622101249,0.8954473074185442,0.9012462060391884,0.902,0.9048963751063399,0.8818856475073782,0.8993399648868716,0.8937482052214262,0.893746998442963,0.898,0.892639631866342,0.9078794153891336,0.8818927127436552,0.9018083541712837,0.9070944384522721,0.905,0.903763883686904,0.900187938775181,0.8977677696876873,0.8925689525440402,0.8932955993107115,0.9,0.9090801950206197,0.9079077098722276,0.8976587226723443,0.899802457132349,0.9100531105544621,0.904,0.9095005498447265,0.9050621175470259,0.8985987866919974,0.898623736110967,0.9065909006883984,0.902,0.9105664513081978,0.8880818980166535,0.9021982855081386,0.8970336137838201,0.8994285771205498,0.898,0.907281266194523,0.9129465243919018,0.8984696573386064,0.9043564315052499,0.9135235340221297,0.908,0.9098062106072442,0.9043180940145981,0.9014882421070299,0.8970060166512036,0.8995435351030417,0.9,0.8996451141694907,0.8531584317771062,0.8621172383426892,0.895788778623283,0.8851481006873994,0.905
0.02,0.8597305521834704,0.8636330087271983,0.8299386677629706,0.8626483478993022,0.8684808454524373,0.872,0.8688004269412355,0.8614605466791913,0.8467215215336046,0.8581916047515509,0.8642996738399343,0.869,0.8738719525648456,0.8174147299552446,0.8602456735068927,0.8514623707272738,0.854948500638322,0.864,0.8357004864152817,0.873960603009947,0.8003509174166729,0.874251020053371,0.86691966695625,0.874,0.8710495101155966,0.8606769139540704,0.8560993903229709,0.8540365686022597,0.8516917458447866,0.867,0.8686153461204034,0.8725448042682293,0.8482888652038882,0.8648909980695261,0.8766074353918826,0.873,0.8736823153390625,0.8693962276754881,0.8575609903372234,0.8596688156069714,0.8701955059128633,0.87,0.8769250420512721,0.835587067711832,0.8669045732380796,0.8570415671455277,0.8570392527160253,0.864,0.8551849344662217,0.8825362007733408,0.8355080113645452,0.8712454163127726,0.8809760856614401,0.877,0.8748832281515923,0.8683836499382981,0.86405960463444,0.8546670895499449,0.855974644661245,0.866,0.8852212533304088,0.8825798546557108,0.8639751481362203,0.8674672665345348,0.8862105146196143,0.874,0.8857984251515271,0.8773160578233147,0.8656771531647508,0.8654607919487965,0.8799675452870664,0.871,0.8876956865604818,0.8467038559919398,0.8721166803876291,0.8630672918995024,0.8673969852592401,0.863,0.8821877683243007,0.8918501370713355,0.8654299718968139,0.8758359025139368,0.8927224913927322,0.882,0.886319519043682,0.8759418864307937,0.8708768085113233,0.8627470628728642,0.8673430766116079,0.866,0.8673985289942397,0.7852814350768215,0.8008536971582358,0.8606985527001629,0.8416033508674136,0.876
0.05,0.8009932455626385,0.8086448683764593,0.7401045311660652,0.8059734612136251,0.8183647689433463,0.822,0.8195397684599374,0.8041033117834819,0.7740602091300751,0.7970353333152747,0.8098090557985003,0.816,0.8301461159617506,0.7164752058320596,0.801871016964652,0.7850044780682149,0.7921169623957514,0.805,0.7532808759434114,0.830888627599317,0.6832439537977313,0.8314631004240823,0.8156379497158178,0.827,0.8241875915340234,0.8024930062876771,0.7932854349761441,0.7891508406665596,0.7843420198008186,0.811,0.8201261396605753,0.82781605026331,0.7774435689324316,0.810553367319408,0.8356177660164131,0.824,0.8302131887336152,0.8209718485555703,0.7965508122974592,0.8000182792149421,0.8221855276814666,0.817,0.8369043338750147,0.7519922010512603,0.8158213230543209,0.7964117738203221,0.7964072707997802,0.806,0.7934268227399834,0.8496176531385226,0.7520568637283632,0.8246109880936568,0.8457466942150028,0.832,0.8326200065877924,0.8188015514299188,0.8099994280179684,0.7904397026850187,0.7931347182071343,0.811,0.8575598108711932,0.8497060278083249,0.8103438685739986,0.8159910771583846,0.8563942203835648,0.827,0.8579890635644674,0.8380557247131118,0.8137984331554029,0.8122483668546018,0.8431856114504445,0.82,0.861871904075844,0.7744371544147617,0.8270027086547362,0.8091735419852386,0.8182313195915413,0.804,0.8521164381544999,0.8700860814126568,0.8135761048806729,0.8342158472831359,0.871251263899942,0.843,0.8589698045326993,0.8350340152911075,0.8245975363398343,0.8073995170545509,0.8170502511218323,0.81,0.8167392127183318,0.6566746776292115,0.685656657012526,0.8041207862219019,0.7653053461397601,0.83
0.1,0.7512571799519002,0.7631147711953415,0.6527354930015234,0.7574648982164673,0.7786826934903012,0.778,0.781667653050052,0.7554312565406138,0.7066879541566219,0.7431849312700795,0.7646390271732174,0.77,0.79963294831997,0.6174442962883814,0.7522712102802043,0.7268618704097993,0.7384429009657271,0.756,0.6768069351984546,0.8018674128970064,0.5653190008903061,0.8027282968949297,0.7750547200423842,0.79,0.7894084722737201,0.7527863255185104,0.7380311763863546,0.7314629107482069,0.7236048079045265,0.764,0.7845835294268685,0.7965173148044725,0.712684651558899,0.7649330749784651,0.808449002092982,0.782,0.8006497325821579,0.7843528561911,0.7438608079945122,0.7479370344239664,0.7855672232887916,0.772,0.8118705890230907,0.6718298372875428,0.7758295133057391,0.7453399223270378,0.745332563124046,0.754,0.7426213490372671,0.8354297337267053,0.6734731952641183,0.7901372656259232,0.8275544153403375,0.796,0.804567098705797,0.7805793694870575,0.7662109755382169,0.7334410660941482,0.7378814553631154,0.763,0.8538714578249297,0.8355778238197298,0.767914235165741,0.774189747122521,0.8453651637145547,0.787,0.8529884774011701,0.8143319369043616,0.7732957739873546,0.7685839577528639,0.8222951302200974,0.778,0.8594350644483361,0.707541526972054,0.7951069123470422,0.7668336118068181,0.7821723848832424,0.754,0.8464358843538139,0.8726401294336925,0.7741649249558286,0.8066061530803329,0.8733504045982855,0.815,0.8544539907993638,0.8088795005836101,0.7914509998769542,0.7618545124974557,0.778223653218921,0.762,0.7772085511724288,0.5298528945175786,0.5728855939984334,0.7589629872637216,0.6961954785102745,0.792
0.2,0.7051699841609697,0.7220232757589697,0.5531362081829451,0.7101372210541961,0.7457565529709801,0.735,0.753070045926423,0.7092498501321592,0.6337814919874623,0.6885973121998183,0.7235726415991712,0.718,0.7830804910312094,0.5031754182174878,0.7053647976804567,0.6704156925999029,0.6885786917984188,0.694,0.5964507169275818,0.7889184541404305,,0.7898484179729237,0.7417161530947951,0.757,0.7656859327458454,0.7050084652880844,0.682572663969928,0.6727582746150157,0.6604537767665309,0.709,0.7627247281213728,0.7797071690767571,0.6444817452740206,0.7218218202125207,0.7967204526327873,0.741,0.7870141155762451,0.7579326356283991,0.6927611693809622,0.6955532129130352,0.7581058650177485,0.722,0.805547896288732,0.5810875619115754,0.7441409288019766,0.6988042758995744,0.6987923635918787,0.694,0.7009406617553009,0.8499792436735782,0.5881828401486682,0.7667625425103956,0.8332693263601777,0.766,0.793216263636633,0.7513979225818866,0.7287675682794943,0.6752919698411388,0.6823479752016403,0.706,0.8949088624736058,0.8503264480210506,0.7344207514521917,0.7371146580220119,0.8633407097077506,0.751,0.8889569384615669,0.8104854333082044,0.7417974791528739,0.7291902339698685,0.8221884955294668,0.733,0.8993954867020547,0.6343846183773775,0.7767514368973893,0.733577221072319,0.7592577706618571,0.692,0.8870176057312689,0.9200397709880246,0.7474985627439525,0.7951097820132443,0.9180684475521705,0.802,0.8908811356507393,0.8003812072181115,0.7717343976465344,0.7210676050877179,0.748405782344621,0.705,0.7464527182625176,,,0.7241540026065799,0.6265398009732108,0.755
0.3,0.6857378949772879,0.7053360364215321,0.4917516764607177,0.6869233944695236,0.7350775298835772,0.71,0.7474199980884669,0.6880869527658285,0.5921637084577075,0.6602437613869907,0.7064784946891712,0.688,0.7880303389582811,,0.6840930359180286,0.6440805987821919,0.667542184739679,0.656,0.5420837457733407,0.7978252266695557,,0.7983624214204235,0.7311995582049649,0.744,0.7641379045194557,0.6824897547091514,0.6544057877512645,0.6423400743081342,0.6265510918195898,0.675,0.7656900551657907,0.7852614083697291,0.6072994231403468,0.7018278001263955,0.8053496643632598,0.719,0.795818073205947,0.7540698630712451,0.668445953076065,0.6684741588581736,0.752519499285198,0.693,0.8207342551487741,0.5257214988401451,0.735741902048195,0.6798236939498565,0.6798080893406078,0.654,0.6903680568591873,0.8865514462210535,0.5388141613031568,0.7651391358030903,0.8596884921336012,0.756,0.8038646408091122,0.744960157380523,0.7157350509491419,0.6447971434882207,0.6539591001323505,0.673,0.9655877901247439,0.8872496852870544,0.7264063915631425,0.7221813098813156,0.9016032106570874,0.735,0.9517498942051693,0.827851616600708,0.7343255725262914,0.7126968241068523,0.8421889621468215,0.707,0.9654324422766254,0.5912500041391859,0.7800006560035293,0.7252502078090803,0.760206398026822,0.651,0.9601539208648309,0.9919574928002298,0.7473952507744936,0.8047836714749089,0.9856485403723089,0.804,0.953654902101546,0.8129944054944144,0.7744489705977861,0.7044498391275462,0.7414459826353238,0.671,,,,,,
0.4,0.6786997326009239,0.6997012847298021,,0.6744818805168941,0.7343459364498883,0.693,0.752330239014934,0.6782028931593764,0.5647984469205346,0.6437762088338405,0.7001954134423001,0.666,0.8029999314062585,,0.6743766345117749,0.6316005933109194,0.659831050194081,0.628,0.5268687046819217,0.8169687420560647,,0.8167274038513023,0.7307263310835693,0.74,0.7727980619447559,0.6713361501765248,0.6385914097189631,0.6248110834739753,0.6059868372937868,0.652,0.7808810200520495,0.8013683212638193,0.5842744789044589,0.6920764576335233,0.8233884017231846,0.704,0.8154577240422874,0.760444654141682,0.6562257795016628,0.6527373951363111,0.7567532316049314,0.673,0.8463836733507029,0.48635531510282176,0.7377885753611003,0.6734130346924971,0.6733939402351775,0.626,0.6951026602975993,0.9349048854837707,,0.7732858993652775,0.8963634854913107,0.752,0.8251756132925316,0.7487463370122316,0.7137261131395979,0.6267698257194704,0.63780056157169,0.65,1.0567561255820903,0.9361094876991031,0.7302539718476899,0.7169607606238024,0.9506669644597423,0.727,1.0319873027838973,0.8553487486321022,0.7377237907823233,0.7062026967514352,0.8717200474762379,0.689,1.0484249420779606,0.5614639420691941,0.792916237349667,0.7281404130994249,0.7720815360399776,0.621,1.0562572975422402,1.079879543584335,0.7602927421930861,0.8244250167679592,1.0677082507154905,0.813,1.0333964722404938,0.8353080908075482,0.7873694058941673,0.6984866035026627,0.7446320460256525,0.647,,,,,,
0.5,0.6790944888238695,0.7005124371395752,,0.6681837138032027,0.7393867209415634,0.681,0.7636146112146701,0.6748221103442628,0.545580371096686,0.6341570056113286,0.7001958598442779,0.649,0.8241771795664148,,0.6713034346871675,0.6272551825409921,0.660019417882272,0.606,0.5085759530400876,0.8425324007521284,,0.8411234224246557,0.7358995118697279,0.739,0.7876556214846397,0.6667113230684514,0.6298805665646586,0.6147262409846254,0.5931094737425091,0.634,0.8040861175477905,0.8240923599117843,0.5693826552944609,0.6881455081692862,0.8472410573402017,0.697,0.8421157675337485,0.7728874032763798,0.6509571269373475,0.6434669473361588,0.7667413675906314,0.657,0.8788951498848722,0.4559357065830695,0.7458869873787285,0.6743622312613422,0.6743399230472414,0.603,0.7097370851401638,0.9918812118418056,,0.7871683377519859,0.9399713675398885,0.753,0.8533422330251942,0.7585028424343458,0.7181254770065891,0.6158688788412404,0.6286389809730966,0.632,1.1667594294427845,0.9937688967079151,0.7412959487366426,0.7172195868070538,1.007653323280042,0.723,1.1274931129783898,0.8893522267870613,0.7474956806757835,0.7053607795829856,0.9073959026649551,0.676,1.1462244684356064,0.5391601837838594,0.8114884089834624,0.7375764820367432,0.7905191999604387,0.599,1.1738160002412814,1.181800320299902,0.7816154787237732,0.8503649723221909,1.162159872681418,0.824,1.1278563430593593,0.8636037478828912,0.8063720271274223,0.698505931336062,0.7536500472356055,0.629,0.7542861532734535,,,0.7445129877729121,,0.721
0.6,0.6846172716194979,0.7056256508810544,,0.6658810586964874,0.748283469212426,0.673,0.7793638636240371,0.6757185186450672,0.5316011772941812,0.6290119813856353,0.7043750706847395,0.637,0.8498552966602475,,0.672572633483978,0.6283711531617167,0.6655826063255248,0.589,,0.8728133779428702,,0.8698454911934497,0.744674163654478,0.743,0.8068829042559821,0.6663528043642251,0.625797256930149,0.6095231425051832,0.5852516216537996,0.62,0.8334950282844766,0.8516855616667055,0.5597659343219794,0.687972840589637,0.8753146408095002,0.692,0.8741236446117279,0.7894850806827776,0.6502318025305895,0.6383704428775855,0.780633587807163,0.646,0.9167139525798693,0.4240283743836006,0.7580105008115208,0.6802473148436575,0.6802216547138202,0.586,0.7318805323785638,1.056283091653614,,0.8049599608225946,0.9891129909824989,0.758,0.8867522836515793,0.7722699312881062,0.726786994997658,0.6095663445160986,0.6240075058593433,0.617,1.2961938853103936,1.0590167633575043,0.7573929254460554,0.7209759161250037,1.0714503259782908,0.723,1.2381435989672913,0.9282636572958143,0.7615627974938387,0.708133027641954,0.9477334531799095,0.67,1.2586607401172656,0.5215661380482157,0.833885857998113,0.7514162127789364,0.8135387357786541,0.581,1.3138078466002445,1.297510155162384,0.8093472755588402,0.8809943150159264,1.26862066472377,0.838,1.2367917015870171,0.8961939177040767,0.8295950074875752,0.7023818542806815,0.7665083467606066,0.614,,,,,,
0.7,0.6940296190257315,0.7138878084985865,,0.6663896894123603,0.7600059879392262,0.667,0.7985646986197907,0.6796615355006385,0.5212480320054534,0.6270423933359595,0.7115901932225984,0.626,0.879149082060906,,0.6769468945294175,0.6334994141781158,0.6751596163880089,0.575,,0.9069522042962529,,0.9020133860708827,0.7348366933832486,0.748,0.8295313615098069,0.6690211159095351,0.6249832590785597,0.6077941302167156,0.580942940930335,0.608,0.8682270313858398,0.8832516274939473,0.5538430790297817,0.6904430502900156,0.9067875426402889,0.689,0.9106517873379874,0.8092205637386715,0.6527238591525936,0.6361867532765821,0.7974177855492135,0.636,0.9590723927809652,,0.773056826228795,0.6897569464056348,0.6897280754372205,0.571,0.760359523828797,1.127653609534034,,0.82567681370879,1.0431320359016882,0.767,0.9245838662839875,0.7889846821942368,0.7385499142761269,0.6064814533752008,0.6225571851344481,0.605,1.446748022435678,1.1313961339218859,0.7774120661351542,0.72718094600345,1.1416251121231507,0.724,1.364719494028971,0.9712763936994339,0.7788111489952761,0.7134169440076933,0.9919623947988694,0.66,1.38639861679156,0.5071678763943664,0.8591276204443519,0.768510176085693,0.8400867668003555,0.567,1.478512553264752,1.4275550915742177,0.8424793812887279,0.9155102825708605,1.3874041918142785,0.852,1.3608264062277458,0.9321874810399773,0.8559778042117228,0.7089333489595521,0.7821447896141352,0.602,,,,,,
0.8,0.7066034219619018,0.7246016933527468,,0.6689984148836877,0.7739437119825476,0.662,0.8206308062622898,0.6859340656167826,0.5135443279165478,0.6274524788623635,0.7211527449123126,0.618,0.9115582498969458,,0.6836583580844456,0.6417687384118962,0.6879391102356562,0.563,,0.9444758812800934,,0.9371252610657906,0.7685815614414477,0.755,0.8550423147056188,0.6739736330810551,0.6266170277490886,0.608686694448248,0.5792933026705759,0.599,0.9078594398892016,0.9182968063098927,0.5506536232289099,0.6948776378534841,0.9411999733448289,0.687,0.9512686925927782,0.8314921295056867,0.6576402630118443,0.6361817640442838,0.8165111167662137,0.629,1.0055757536673038,,0.7903665733723635,0.7021151879594582,0.7020829557571876,0.558,0.794607252520523,1.205904657569307,,0.8487340166083551,1.1017247888749355,0.777,0.9664058691260929,0.8080189521850477,0.7527144256650735,0.6057737916066509,0.623470821304159,0.595,1.6208572618392227,1.2108089656411192,0.8006959128469096,0.7351701914833774,1.2180685000032452,0.727,1.50854146531714,1.017936025197311,0.7985805916700706,0.720550296342249,1.0396763093186367,0.654,1.5305620105124786,0.4950488135149616,0.8866058675522287,0.7881844614285985,0.869547350486754,0.544,1.6711236304172319,1.572901684588539,0.8805182717054614,0.9534840944399827,1.5191952159795397,0.87,1.5010832158299723,0.971064174359178,0.884970221454681,0.71747089312562,0.7999192256624462,0.591,,,,,,
0.9,0.7218963476433048,0.7373225715885164,,0.6732472321854676,0.7897131972200877,0.659,0.8451988575929462,0.694060113272818,0.49809832134876236,0.6297306717188358,0.7326361160441565,0.61,0.9467848117991904,,0.6922170601460901,0.6526369164197596,0.7034165041489747,0.553,,0.9851243325467903,,0.974878725160581,0.7818331835710906,0.764,0.8830771469360449,0.6807276109230509,0.6301626767552722,0.6116501916750154,0.5797232909197487,0.59,0.9522221883291403,0.9565359228135707,0.5495566963238107,0.7008412015615857,0.978284822031799,0.687,0.9957535073690915,0.8559184826710139,0.6644690975761726,0.6378209131671781,0.8375404210240849,0.622,1.056025531609663,,0.8095155600133587,0.7168240826288993,0.7167883926354072,0.546,0.8343943961030753,1.2911538293732778,,0.873740327138366,1.1647743749669204,0.789,1.0119743954404263,0.8289680242347918,0.7688308450950169,0.6068969838686737,0.6262151713584679,0.586,1.821605599194178,1.2973476677975277,0.8268442203027906,0.7445060567103976,1.300850498516718,0.731,1.6713323054139508,1.0679847199518282,0.8204409420364507,0.7291057969511192,1.0906399121923405,0.649,1.6926589216966086,0.4846161861959595,0.9159389834123046,0.8100085931060025,0.9015283968795058,0.543,1.8956962800755761,1.7348194729362012,0.9232318735225284,0.9946923100224991,1.6649261935584547,0.888,1.6590516717852328,1.0124993554514454,0.9161768292039731,0.7275247412629617,0.8194227611243297,0.583,,,,,,
1.0,0.739621482645545,0.7517513557029786,,0.6788220841388876,0.8070595607842559,0.657,0.8720433593736184,0.7037067461632922,0.5036230069135045,0.6335292812587248,0.7457309488259587,0.604,0.9846523574332888,,0.7022875441767514,0.6657370243038888,0.7212521161077783,0.544,,1.0287748326300195,,1.0151099824221932,,0.774,0.9134306920242612,0.6889501114734129,0.6352564816845124,0.6163107789327309,0.5818425296423826,0.583,1.001303699096438,0.9978240353970003,0.5500826191587909,0.7080385379193476,1.017887440966334,0.687,1.0440282638810194,0.8822549811551312,0.6728478350949978,0.6408022034438999,0.8602697068842692,0.617,1.110351140047311,,0.8302155640667283,0.7335555559788344,0.7335164330653692,0.538,0.8797034941304495,1.3836578229934116,,0.8782265731831042,1.2322812661634912,0.803,1.0612128974199213,0.8515553180553023,0.7865942691430909,0.6094734948026519,0.6304294251511455,0.578,2.0527266302322045,1.3912506057285465,0.8556079923796726,0.7548665926217935,1.3901518652210128,0.736,1.8551734906988908,1.1212725508200743,0.8441076149394227,0.7387925748643217,1.1447211371986141,0.645,1.8744525660655715,0.475463402740516,0.9468667555888012,0.833696344909857,0.9357818530791552,0.533,2.1571713526470995,1.914821805619911,0.9705566356081328,1.0390298428472522,1.8257210440269886,0.91,1.836523171308598,1.0562834045360328,0.9493539176432202,0.7387937888272944,0.8403947605202455,0.575,0.8659601638934807,,,0.9319212194373813,,0.726

